Noncommutative Poisson structure and invariants of matrices

We introduce a novel approach that employs techniques from noncommutative Poisson geometry to comprehend the algebra of invariants of two $n\times n$ matrices. We entirely solve the open problem of computing the algebra of invariants of two $4 \times 4$ matrices. As an application, we derive the complete description of the invariant commuting variety of $4 \times 4$ matrices and the fourth Calogero-Moser space.

==> anc/generating_relations.txt <==
r1 = 3*a5*a7*a22 - 6*a4*a8*a22 + 3*a3*a9*a22 + 6*a17*a22 - 3*a5*a6*a23 + 6*a4*a7*a23 - 3*a3*a8*a23 - 6*a16*a23 - 4*a9*a28 + 12*a8*a29 - 12*a7*a30 + 4*a6*a31;
r2 = 9*a3*a4^2*a21 - 9*a3^2*a5*a21 - 42*a7^2*a21 + 42*a6*a8*a21 + 24*a5*a10*a21 - 48*a4*a11*a21 - 3*a3*a15*a21 + 8*a3*(3*a12 + a15)*a21 + 6*a18*a21 - 2*a5*a6*a22 + 2*a3*a8*a22 - 12*a16*a22 + 4*a4*a6*a23 - 4*a3*a7*a23 + 12*a4^2*a24 - 2*a3*a5*a24 - 16*a15*a24 - 8*(3*a12 + a15)*a24 - 20*a3*a4*a25 + 48*a11*a25 + 10*a3^2*a26 - 24*a10*a26 - 24*a8*a28 + 48*a7*a29 - 24*a6*a30 + 4*a3*a32;
r3 = -27*a4^6 + 81*a3*a4^4*a5 - 81*a3^2*a4^2*a5^2 + 27*a3^3*a5^3 + 21*a5^3*a6^2 - 126*a4*a5^2*a6*a7 + 162*a4^2*a5*a7^2 + 27*a3*a5^2*a7^2 + 90*a4^2*a5*a6*a8 + 36*a3*a5^2*a6*a8 - 162*a4^3*a7*a8 - 216*a3*a4*a5*a7*a8 + 162*a3*a4^2*a8^2 + 27*a3^2*a5*a8^2 - 27*a7^2*a8^2 + 36*a6*a8^3 - 6*a4^3*a6*a9 - 36*a3*a4*a5*a6*a9 + 90*a3*a4^2*a7*a9 + 36*a3^2*a5*a7*a9 + 36*a7^3*a9 - 126*a3^2*a4*a8*a9 - 54*a6*a7*a8*a9 + 21*a3^3*a9^2 + 9*a6^2*a9^2 + 54*a4^2*a5^2*a10 - 54*a3*a5^3*a10 - 36*a5*a7*a9*a10 + 72*a4*a8*a9*a10 - 36*a3*a9^2*a10 - 216*a4^3*a5*a11 + 216*a3*a4*a5^2*a11 + 108*a5*a7*a8*a11 - 216*a4*a8^2*a11 + 36*a5*a6*a9*a11 - 72*a4*a7*a9*a11 + 144*a3*a8*a9*a11 - 216*a5^2*a11^2 - 216*a3*a4^3*a13 + 216*a3^2*a4*a5*a13 + 144*a5*a6*a7*a13 - 216*a4*a7^2*a13 - 72*a4*a6*a8*a13 + 108*a3*a7*a8*a13 + 36*a3*a6*a9*a13 - 432*a4*a5*a10*a13 + 432*a4^2*a11*a13 - 216*a3^2*a13^2 + 432*a10*a13^2 + 54*a3^2*a4^2*a14 - 54*a3^3*a5*a14 - 36*a5*a6^2*a14 + 72*a4*a6*a7*a14 - 36*a3*a6*a8*a14 + 108*a4^2*a10*a14 + 108*a3*a5*a10*a14 - 432*a3*a4*a11*a14 + 432*a11^2*a14 + 90*a4^4*a15 - 180*a3*a4^2*a5*a15 + 90*a3^2*a5^2*a15 + 90*a5*a7^2*a15 - 90*a5*a6*a8*a15 - 90*a4*a7*a8*a15 + 90*a3*a8^2*a15 + 90*a4*a6*a9*a15 - 90*a3*a7*a9*a15 - 108*a5^2*a10*a15 + 432*a4*a5*a11*a15 + 432*a3*a4*a13*a15 - 288*a11*a13*a15 - 108*a3^2*a14*a15 + 72*a10*a14*a15 + 33*a4^2*a15^2 - 33*a3*a5*a15^2 - 112*a15^3 + 72*a4^4*(3*a12 + a15) - 36*a3*a4^2*a5*(3*a12 + a15) - 36*a3^2*a5^2*(3*a12 + a15) - 36*a5*a7^2*(3*a12 + a15) - 36*a5*a6*a8*(3*a12 + a15) + 144*a4*a7*a8*(3*a12 + a15) - 36*a3*a8^2*(3*a12 + a15) - 36*a3*a7*a9*(3*a12 + a15) + 72*a5^2*a10*(3*a12 + a15) + 144*a4*a5*a11*(3*a12 + a15) + 144*a3*a4*a13*(3*a12 + a15) - 288*a11*a13*(3*a12 + a15) + 72*a3^2*a14*(3*a12 + a15) - 144*a10*a14*(3*a12 + a15) - 144*a4^2*a15*(3*a12 + a15) - 72*a3*a5*a15*(3*a12 + a15) - 60*a4^2*(3*a12 + a15)^2 - 12*a3*a5*(3*a12 + a15)^2 + 24*a15*(3*a12 + a15)^2 + 16*(3*a12 + a15)^3 + 108*a5^2*a6*a16 - 324*a4*a5*a7*a16 + 216*a4^2*a8*a16 + 108*a3*a5*a8*a16 - 108*a3*a4*a9*a16 + 144*a9*a11*a16 + 432*a7*a13*a16 - 144*a6*a14*a16 - 144*a8*(3*a12 + a15)*a16 + 108*a5*a16^2 - 108*a4*a5*a6*a17 + 216*a4^2*a7*a17 + 108*a3*a5*a7*a17 - 324*a3*a4*a8*a17 + 108*a3^2*a9*a17 - 144*a9*a10*a17 + 432*a8*a11*a17 + 144*a6*a13*a17 - 144*a7*(3*a12 + a15)*a17 - 216*a4*a16*a17 + 108*a3*a17^2 + 54*a4^2*a5*a18 - 54*a3*a5^2*a18 - 108*a8^2*a18 + 108*a7*a9*a18 - 216*a4*a13*a18 + 108*a3*a14*a18 - 18*a5*a15*a18 + 36*a5*(3*a12 + a15)*a18 - 54*a4^3*a19 + 54*a3*a4*a5*a19 + 54*a7*a8*a19 - 54*a6*a9*a19 - 108*a5*a11*a19 - 108*a3*a13*a19 + 18*a4*a15*a19 + 72*a4*(3*a12 + a15)*a19 - 27*a19^2 + 54*a3*a4^2*a20 - 54*a3^2*a5*a20 - 108*a7^2*a20 + 108*a6*a8*a20 + 108*a5*a10*a20 - 216*a4*a11*a20 - 18*a3*a15*a20 + 36*a3*(3*a12 + a15)*a20 + 108*a18*a20 - 216*a21^2 + 144*a15*a27;
r4 = -18*a5*a8*a10*a15 + 12*a4*a9*a10*a15 + 36*a5*a7*a11*a15 - 12*a3*a9*a11*a15 + 24*a4*a6*a13*a15 - 6*a3*a6*a14*a15 - 6*a5*a6*a15^2 + 12*a4*a7*a15^2 - 6*a3*a8*a15^2 - 6*a5*a6*a15*(3*a12 + a15) - 12*a4*a7*a15*(3*a12 + a15) + 6*a3*a8*a15*(3*a12 + a15) + 3*a5^2*a10*a16 - 12*a4*a5*a11*a16 - 12*a3*a4*a13*a16 + 48*a11*a13*a16 + 3*a3^2*a14*a16 - 12*a10*a14*a16 + 8*a4^2*a15*a16 - 8*a3*a5*a15*a16 - 8*a15^2*a16 + 4*a4^2*(3*a12 + a15)*a16 + 2*a3*a5*(3*a12 + a15)*a16 - 4*(3*a12 + a15)^2*a16 + 12*a8*a16^2 - 24*a7*a16*a17 + 12*a6*a17^2 - 3*a5^2*a6*a18 + 9*a3*a5*a8*a18 - 6*a3*a4*a9*a18 + 24*a9*a11*a18 + 12*a6*a14*a18 + 12*a8*a15*a18 - 12*a8*(3*a12 + a15)*a18 + 12*a5*a16*a18 + 6*a4*a5*a6*a19 - 9*a3*a5*a7*a19 + 3*a3^2*a9*a19 - 12*a9*a10*a19 - 24*a6*a13*a19 - 12*a7*a15*a19 + 12*a7*(3*a12 + a15)*a19 - 12*a4*a16*a19 - 12*a4^2*a6*a20 + 3*a3*a5*a6*a20 + 18*a3*a4*a7*a20 - 9*a3^2*a8*a20 + 36*a8*a10*a20 - 72*a7*a11*a20 + 12*a6*a15*a20 + 12*a6*(3*a12 + a15)*a20 + 12*a3*a16*a20 - 72*a21*a22 + 24*a16*a27;
r5 = 93681*a4^4*a21 - 187362*a3*a4^2*a5*a21 + 93681*a3^2*a5^2*a21 + 167517*a5*a7^2*a21 - 167517*a5*a6*a8*a21 - 167517*a4*a7*a8*a21 + 167517*a3*a8^2*a21 + 167517*a4*a6*a9*a21 - 167517*a3*a7*a9*a21 - 105756*a5^2*a10*a21 + 423024*a4*a5*a11*a21 + 423024*a3*a4*a13*a21 + 102144*a11*a13*a21 - 105756*a3^2*a14*a21 - 25536*a10*a14*a21 - 65275*a4^2*a15*a21 + 65275*a3*a5*a15*a21 - 51072*a15^2*a21 - 141008*a4^2*(3*a12 + a15)*a21 - 70504*a3*a5*(3*a12 + a15)*a21 - 8512*(3*a12 + a15)^2*a21 - 82299*a5*a18*a21 + 82299*a4*a19*a21 - 82299*a3*a20*a21 + 31689*a5^2*a6*a22 - 95067*a4*a5*a7*a22 + 63378*a4^2*a8*a22 + 31689*a3*a5*a8*a22 - 31689*a3*a4*a9*a22 + 34048*a9*a11*a22 + 102144*a7*a13*a22 - 34048*a6*a14*a22 - 34048*a8*(3*a12 + a15)*a22 + 87990*a5*a16*a22 - 87990*a4*a17*a22 - 31689*a4*a5*a6*a23 + 63378*a4^2*a7*a23 + 31689*a3*a5*a7*a23 - 95067*a3*a4*a8*a23 + 31689*a3^2*a9*a23 - 34048*a9*a10*a23 + 102144*a8*a11*a23 + 34048*a6*a13*a23 - 34048*a7*(3*a12 + a15)*a23 - 87990*a4*a16*a23 + 87990*a3*a17*a23 + 50148*a4^2*a5*a24 - 50148*a3*a5^2*a24 - 51072*a8^2*a24 + 51072*a7*a9*a24 - 249816*a4*a13*a24 + 124908*a3*a14*a24 + 40712*a5*a15*a24 + 41636*a5*(3*a12 + a15)*a24 + 51072*a20*a24 - 100296*a4^3*a25 + 100296*a3*a4*a5*a25 + 51072*a7*a8*a25 - 51072*a6*a9*a25 - 249816*a5*a11*a25 - 249816*a3*a13*a25 - 81424*a4*a15*a25 + 166544*a4*(3*a12 + a15)*a25 - 51072*a19*a25 + 50148*a3*a4^2*a26 - 50148*a3^2*a5*a26 - 51072*a7^2*a26 + 51072*a6*a8*a26 + 124908*a5*a10*a26 - 249816*a4*a11*a26 + 40712*a3*a15*a26 + 41636*a3*(3*a12 + a15)*a26 + 51072*a18*a26 - 51072*a21*a27 + 73836*a5*a8*a28 - 73836*a4*a9*a28 - 147672*a5*a7*a29 + 73836*a4*a8*a29 + 73836*a3*a9*a29 + 73836*a5*a6*a30 + 73836*a4*a7*a30 - 147672*a3*a8*a30 - 73836*a4*a6*a31 + 73836*a3*a7*a31 + 24612*a4^2*a32 - 24612*a3*a5*a32 + 34048*a15*a32;
r6 = -2592*a3*a4^6 + 7776*a3^2*a4^4*a5 - 7776*a3^3*a4^2*a5^2 + 2592*a3^4*a5^3 - 864*a4^2*a5^2*a6^2 + 2592*a3*a5^3*a6^2 + 3456*a4^3*a5*a6*a7 - 13824*a3*a4*a5^2*a6*a7 + 10368*a3*a4^2*a5*a7^2 + 5184*a3^2*a5^2*a7^2 - 3456*a4^4*a6*a8 + 12096*a3*a4^2*a5*a6*a8 + 1728*a3^2*a5^2*a6*a8 - 10368*a3*a4^3*a7*a8 - 20736*a3^2*a4*a5*a7*a8 + 12960*a3^2*a4^2*a8^2 + 2592*a3^3*a5*a8^2 - 2592*a3*a7^2*a8^2 + 3456*a3*a6*a8^3 - 3456*a3^2*a4*a5*a6*a9 + 6912*a3^2*a4^2*a7*a9 + 3456*a3^3*a5*a7*a9 + 3456*a3*a7^3*a9 - 10368*a3^3*a4*a8*a9 - 5184*a3*a6*a7*a8*a9 + 1728*a3^4*a9^2 + 864*a3*a6^2*a9^2 + 4752*a3*a4^2*a5^2*a10 - 4752*a3^2*a5^3*a10 + 864*a5^2*a7^2*a10 + 6048*a5^2*a6*a8*a10 - 15552*a4*a5*a7*a8*a10 + 10368*a4^2*a8^2*a10 - 2880*a4*a5*a6*a9*a10 + 3456*a4^2*a7*a9*a10 - 2304*a3^2*a9^2*a10 - 864*a5^3*a10^2 - 19008*a3*a4^3*a5*a11 + 19008*a3^2*a4*a5^2*a11 - 13824*a5^2*a6*a7*a11 + 27648*a4*a5*a7^2*a11 - 20736*a4^2*a7*a8*a11 + 15552*a3*a5*a7*a8*a11 - 20736*a3*a4*a8^2*a11 + 2304*a4^2*a6*a9*a11 + 2880*a3*a5*a6*a9*a11 - 6912*a3*a4*a7*a9*a11 + 13824*a3^2*a8*a9*a11 + 5184*a4*a5^2*a10*a11 - 6912*a4^2*a5*a11^2 - 20736*a3*a5^2*a11^2 + 13824*a7*a9*a11^2 - 19008*a3^2*a4^3*a13 + 19008*a3^3*a4*a5*a13 - 9216*a4*a5*a6^2*a13 + 27648*a3*a5*a6*a7*a13 - 13824*a3*a4*a7^2*a13 - 13824*a3*a4*a6*a8*a13 + 5184*a3^2*a7*a8*a13 + 4032*a3^2*a6*a9*a13 - 38016*a3*a4*a5*a10*a13 + 20736*a7*a8*a10*a13 + 6912*a6*a9*a10*a13 + 27648*a3*a4^2*a11*a13 + 6912*a3^2*a5*a11*a13 - 27648*a7^2*a11*a13 - 13824*a5*a10*a11*a13 + 27648*a4*a11^2*a13 - 20736*a3^3*a13^2 + 13824*a6^2*a13^2 + 41472*a3*a10*a13^2 + 4752*a3^3*a4^2*a14 - 4752*a3^4*a5*a14 + 4608*a4^2*a6^2*a14 - 4608*a3*a5*a6^2*a14 + 864*a3^2*a7^2*a14 - 864*a3^2*a6*a8*a14 + 12096*a3*a4^2*a10*a14 + 7776*a3^2*a5*a10*a14 - 3456*a7^2*a10*a14 - 10368*a6*a8*a10*a14 + 3456*a5*a10^2*a14 - 39744*a3^2*a4*a11*a14 + 27648*a6*a7*a11*a14 - 6912*a4*a10*a11*a14 + 41472*a3*a11^2*a14 + 7488*a3*a4^4*a15 - 14976*a3^2*a4^2*a5*a15 + 7488*a3^3*a5^2*a15 - 4608*a4^2*a7^2*a15 + 13248*a3*a5*a7^2*a15 + 4608*a4^2*a6*a8*a15 - 13248*a3*a5*a6*a8*a15 - 8640*a3*a4*a7*a8*a15 + 8640*a3^2*a8^2*a15 + 8640*a3*a4*a6*a9*a15 - 8640*a3^2*a7*a9*a15 - 2304*a4^2*a5*a10*a15 - 3888*a3*a5^2*a10*a15 - 2304*a7*a9*a10*a15 + 4608*a4^3*a11*a15 + 20160*a3*a4*a5*a11*a15 + 6912*a7*a8*a11*a15 + 2304*a6*a9*a11*a15 + 20736*a5*a11^2*a15 + 24768*a3^2*a4*a13*a15 + 9216*a6*a7*a13*a15 + 20736*a4*a10*a13*a15 + 18432*a3*a11*a13*a15 - 6192*a3^3*a14*a15 - 2304*a6^2*a14*a15 - 9792*a3*a10*a14*a15 - 5280*a3*a4^2*a15^2 + 5280*a3^2*a5*a15^2 - 4608*a7^2*a15^2 + 4608*a6*a8*a15^2 - 1152*a5*a10*a15^2 + 2304*a4*a11*a15^2 - 2304*a3*a15^3 + 6336*a3*a4^4*(3*a12 + a15) - 3168*a3^2*a4^2*a5*(3*a12 + a15) - 3168*a3^3*a5^2*(3*a12 + a15) + 2304*a5^2*a6^2*(3*a12 + a15) - 2304*a4^2*a7^2*(3*a12 + a15) - 9792*a3*a5*a7^2*(3*a12 + a15) + 2304*a4^2*a6*a8*(3*a12 + a15) - 4032*a3*a5*a6*a8*(3*a12 + a15) + 19008*a3*a4*a7*a8*(3*a12 + a15) - 3456*a3^2*a8^2*(3*a12 + a15) - 576*a3*a4*a6*a9*(3*a12 + a15) - 3456*a3^2*a7*a9*(3*a12 + a15) - 1152*a4^2*a5*a10*(3*a12 + a15) + 6048*a3*a5^2*a10*(3*a12 + a15) - 4608*a7*a9*a10*(3*a12 + a15) + 2304*a4^3*a11*(3*a12 + a15) + 16128*a3*a4*a5*a11*(3*a12 + a15) - 6912*a7*a8*a11*(3*a12 + a15) - 2304*a6*a9*a11*(3*a12 + a15) + 14976*a3^2*a4*a13*(3*a12 + a15) - 9216*a6*a7*a13*(3*a12 + a15) - 32256*a3*a11*a13*(3*a12 + a15) + 6624*a3^3*a14*(3*a12 + a15) - 4608*a6^2*a14*(3*a12 + a15) - 12672*a3*a10*a14*(3*a12 + a15) - 9024*a3*a4^2*a15*(3*a12 + a15) - 3360*a3^2*a5*a15*(3*a12 + a15) - 2304*a7^2*a15*(3*a12 + a15) - 2304*a6*a8*a15*(3*a12 + a15) - 6912*a5*a10*a15*(3*a12 + a15) - 6912*a4*a11*a15*(3*a12 + a15) - 384*a3*a15^2*(3*a12 + a15) - 5568*a3*a4^2*(3*a12 + a15)^2 - 1920*a3^2*a5*(3*a12 + a15)^2 + 3456*a7^2*(3*a12 + a15)^2 + 1152*a6*a8*(3*a12 + a15)^2 + 1152*a5*a10*(3*a12 + a15)^2 - 2304*a4*a11*(3*a12 + a15)^2 - 960*a3*a15*(3*a12 + a15)^2 + 1920*a3*(3*a12 + a15)^3 - 10368*a4^2*a5*a6*a16 + 17280*a3*a5^2*a6*a16 + 10368*a4^3*a7*a16 - 31104*a3*a4*a5*a7*a16 + 13824*a3*a4^2*a8*a16 + 6912*a3^2*a5*a8*a16 + 3456*a7^2*a8*a16 - 6912*a6*a8^2*a16 - 6912*a3^2*a4*a9*a16 + 3456*a6*a7*a9*a16 + 6912*a5*a8*a10*a16 - 20736*a5*a7*a11*a16 + 27648*a4*a8*a11*a16 + 13824*a4*a6*a13*a16 + 62208*a3*a7*a13*a16 - 27648*a3*a6*a14*a16 + 9216*a5*a6*a15*a16 + 3456*a4*a7*a15*a16 - 12672*a3*a8*a15*a16 + 4608*a5*a6*(3*a12 + a15)*a16 - 13824*a4*a7*(3*a12 + a15)*a16 - 11520*a3*a8*(3*a12 + a15)*a16 - 10368*a4^2*a16^2 + 10368*a3*a5*a16^2 + 6912*a15*a16^2 + 13824*(3*a12 + a15)*a16^2 + 10368*a4^3*a6*a17 - 17280*a3*a4*a5*a6*a17 + 3456*a3*a4^2*a7*a17 + 17280*a3^2*a5*a7*a17 - 6912*a7^3*a17 - 20736*a3^2*a4*a8*a17 + 10368*a6*a7*a8*a17 + 6912*a3^3*a9*a17 - 3456*a6^2*a9*a17 + 6912*a5*a7*a10*a17 - 41472*a4*a8*a10*a17 - 6912*a5*a6*a11*a17 + 69120*a4*a7*a11*a17 + 41472*a3*a8*a11*a17 + 34560*a3*a6*a13*a17 - 21888*a4*a6*a15*a17 + 21888*a3*a7*a15*a17 - 9216*a4*a6*(3*a12 + a15)*a17 - 25344*a3*a7*(3*a12 + a15)*a17 - 82944*a11*a16*a17 + 41472*a10*a17^2 + 3456*a3*a4^2*a5*a18 - 3456*a3^2*a5^2*a18 + 3456*a5*a7^2*a18 - 10368*a4*a7*a8*a18 - 10368*a3*a8^2*a18 + 3456*a4*a6*a9*a18 + 13824*a3*a7*a9*a18 - 11232*a5^2*a10*a18 + 27648*a4*a5*a11*a18 - 82944*a11*a13*a18 + 2592*a3^2*a14*a18 + 31104*a10*a14*a18 + 17280*a4^2*a15*a18 - 24768*a3*a5*a15*a18 - 18432*a15^2*a18 - 6912*a4^2*(3*a12 + a15)*a18 + 576*a3*a5*(3*a12 + a15)*a18 + 2304*a15*(3*a12 + a15)*a18 + 5760*(3*a12 + a15)^2*a18 + 20736*a8*a16*a18 - 20736*a7*a17*a18 + 10368*a5*a18^2 - 3456*a3*a4^3*a19 + 3456*a3^2*a4*a5*a19 - 3456*a5*a6*a7*a19 + 6912*a4*a7^2*a19 + 5184*a3*a7*a8*a19 - 8640*a3*a6*a9*a19 + 8640*a4*a5*a10*a19 - 6912*a4^2*a11*a19 - 15552*a3*a5*a11*a19 - 5184*a3^2*a13*a19 - 20736*a10*a13*a19 + 7488*a3*a4*a15*a19 - 6912*a11*a15*a19 + 6336*a3*a4*(3*a12 + a15)*a19 + 6912*a11*(3*a12 + a15)*a19 - 10368*a7*a16*a19 + 10368*a6*a17*a19 - 10368*a4*a18*a19 - 2592*a3*a19^2 + 3456*a3^2*a4^2*a20 - 3456*a3^3*a5*a20 + 3456*a5*a6^2*a20 - 6912*a4*a6*a7*a20 - 17280*a3*a7^2*a20 + 20736*a3*a6*a8*a20 - 10368*a4^2*a10*a20 + 6912*a3*a5*a10*a20 + 6912*a3*a4*a11*a20 - 41472*a11^2*a20 - 7488*a3^2*a15*a20 + 6912*a10*a15*a20 - 1152*a3^2*(3*a12 + a15)*a20 + 13824*a10*(3*a12 + a15)*a20 + 20736*a3*a18*a20 + 14406*a4*a7^2*a21 - 14406*a4*a6*a8*a21 - 7203*a3*a7*a8*a21 + 7203*a3*a6*a9*a21 - 8232*a4*a5*a10*a21 + 16464*a4^2*a11*a21 + 8232*a3*a5*a11*a21 + 8232*a3^2*a13*a21 - 8232*a3*a4*(3*a12 + a15)*a21 + 53298*a7*a16*a21 - 53298*a6*a17*a21 + 51240*a4*a18*a21 - 25620*a3*a19*a21 - 5236*a4*a5*a6*a22 + 103134*a3*a5*a7*a22 - 190560*a3*a4*a8*a22 + 92662*a3^2*a9*a22 + 11844*a9*a10*a22 + 23688*a6*a13*a22 + 11844*a7*a15*a22 - 11844*a7*(3*a12 + a15)*a22 + 39648*a4*a16*a22 + 170736*a3*a17*a22 - 41472*a22^2 + 10472*a4^2*a6*a23 - 97898*a3*a5*a6*a23 + 174852*a3*a4*a7*a23 - 87426*a3^2*a8*a23 - 35532*a8*a10*a23 + 71064*a7*a11*a23 - 11844*a6*a15*a23 - 11844*a6*(3*a12 + a15)*a23 - 210384*a3*a16*a23 - 4116*a4^3*a24 + 4116*a3*a4*a5*a24 - 8232*a3*a13*a24 - 30044*a4*a15*a24 + 2744*a4*(3*a12 + a15)*a24 + 35532*a19*a24 - 41472*a21*a24 + 4116*a3*a4^2*a25 - 4116*a3^2*a5*a25 - 16464*a4*a11*a25 + 30044*a3*a15*a25 + 5488*a3*(3*a12 + a15)*a25 - 71064*a18*a25 + 8232*a4*a10*a26 - 8232*a3*a11*a26 - 3456*a3*a4^2*a27 + 3456*a3^2*a5*a27 + 6912*a7^2*a27 - 6912*a6*a8*a27 - 6912*a5*a10*a27 + 13824*a4*a11*a27 + 5760*a3*a15*a27 - 2304*a3*(3*a12 + a15)*a27 + 20736*a18*a27 + 8232*a4*a8*a28 - 131156*a3*a9*a28 + 71064*a17*a28 - 16464*a4*a7*a29 + 385236*a3*a8*a29 - 71064*a16*a29 + 8232*a4*a6*a30 - 377004*a3*a7*a30 + 122924*a3*a6*a31;
r7 = -307929600*a4*a5^2*a6*a7^2 + 923788800*a3*a5^2*a7^3 + 307929600*a4*a5^2*a6^2*a8 + 615859200*a4^2*a5*a6*a7*a8 - 1231718400*a3*a5^2*a6*a7*a8 - 1847577600*a3*a4*a5*a7^2*a8 - 1231718400*a4^3*a6*a8^2 + 1847577600*a3*a4*a5*a6*a8^2 + 1847577600*a3*a4^2*a7*a8^2 - 923788800*a3^2*a4*a8^3 - 615859200*a4^2*a5*a6^2*a9 + 307929600*a3*a5^2*a6^2*a9 + 1231718400*a4^3*a6*a7*a9 - 1231718400*a3*a4^2*a7^2*a9 + 615859200*a3^2*a5*a7^2*a9 - 615859200*a3*a4^2*a6*a8*a9 - 615859200*a3^2*a5*a6*a8*a9 + 615859200*a3^2*a4*a7*a8*a9 + 307929600*a3^3*a8^2*a9 + 307929600*a3^2*a4*a6*a9^2 - 307929600*a3^3*a7*a9^2 - 153964800*a4*a5^3*a6*a10 + 923788800*a4^2*a5^2*a7*a10 - 461894400*a3*a5^3*a7*a10 - 461894400*a3*a4*a5^2*a8*a10 - 1847577600*a5*a7*a8^2*a10 + 3695155200*a4*a8^3*a10 - 615859200*a3*a4^2*a5*a9*a10 + 769824000*a3^2*a5^2*a9*a10 + 1231718400*a5*a7^2*a9*a10 + 615859200*a5*a6*a8*a9*a10 - 3695155200*a4*a7*a8*a9*a10 - 1231718400*a3*a8^2*a9*a10 + 1231718400*a3*a7*a9^2*a10 - 1847577600*a5^2*a9*a10^2 + 615859200*a3*a5^3*a6*a11 - 3695155200*a4^3*a5*a7*a11 + 1847577600*a3*a4*a5^2*a7*a11 + 3695155200*a3*a4^2*a5*a8*a11 - 1847577600*a3^2*a5^2*a8*a11 + 3695155200*a5*a7^2*a8*a11 - 7390310400*a4*a7*a8^2*a11 + 1231718400*a3*a4^3*a9*a11 - 1847577600*a3^2*a4*a5*a9*a11 - 3695155200*a5*a6*a7*a9*a11 + 4926873600*a4*a7^2*a9*a11 + 2463436800*a4*a6*a8*a9*a11 + 1231718400*a3*a7*a8*a9*a11 - 1231718400*a3*a6*a9^2*a11 + 5542732800*a5^2*a8*a10*a11 + 7390310400*a4*a5*a9*a10*a11 - 7390310400*a5^2*a7*a11^2 - 7390310400*a4*a5*a8*a11^2 - 4926873600*a4^2*a9*a11^2 - 2463436800*a3*a5*a9*a11^2 - 2463436800*a4^4*a6*a13 + 2463436800*a3*a4^2*a5*a6*a13 + 615859200*a3^2*a5^2*a6*a13 - 1847577600*a3^2*a4*a5*a7*a13 + 2463436800*a5*a6*a7^2*a13 + 3695155200*a3^2*a4^2*a8*a13 - 1847577600*a3^3*a5*a8*a13 - 2463436800*a5*a6^2*a8*a13 - 2463436800*a3*a6*a8^2*a13 - 615859200*a3^3*a4*a9*a13 + 2463436800*a3*a6*a7*a9*a13 - 1847577600*a5^2*a6*a10*a13 + 7390310400*a4^2*a8*a10*a13 + 3695155200*a3*a5*a8*a10*a13 - 4926873600*a4*a5*a6*a11*a13 - 29561241600*a3*a4*a8*a11*a13 + 4926873600*a3^2*a9*a11*a13 - 9853747200*a9*a10*a11*a13 + 29561241600*a8*a11^2*a13 - 7390310400*a3*a4*a6*a13^2 + 9853747200*a6*a11*a13^2 + 1231718400*a3*a4^3*a6*a14 - 1385683200*a3^2*a4*a5*a6*a14 - 923788800*a3^2*a4^2*a7*a14 + 1385683200*a3^3*a5*a7*a14 - 1231718400*a4*a6*a7^2*a14 - 461894400*a3^3*a4*a8*a14 + 1231718400*a4*a6^2*a8*a14 + 615859200*a3*a6*a7*a8*a14 + 153964800*a3^4*a9*a14 - 615859200*a3*a6^2*a9*a14 + 3079296000*a4*a5*a6*a10*a14 - 3695155200*a4^2*a7*a10*a14 - 1847577600*a3*a5*a7*a10*a14 + 1847577600*a3*a4*a8*a10*a14 - 1231718400*a3^2*a9*a10*a14 + 2463436800*a9*a10^2*a14 - 2463436800*a4^2*a6*a11*a14 - 1231718400*a3*a5*a6*a11*a14 + 7390310400*a3*a4*a7*a11*a14 + 1847577600*a3^2*a8*a11*a14 - 7390310400*a8*a10*a11*a14 + 1847577600*a3^2*a6*a13*a14 - 2463436800*a6*a10*a13*a14 + 1539648000*a4^3*a5*a6*a15 - 1539648000*a3*a4*a5^2*a6*a15 - 3079296000*a4^4*a7*a15 + 1539648000*a3*a4^2*a5*a7*a15 + 1539648000*a3^2*a5^2*a7*a15 + 3079296000*a5*a7^3*a15 + 4618944000*a3*a4^3*a8*a15 - 4618944000*a3^2*a4*a5*a8*a15 - 4618944000*a5*a6*a7*a8*a15 - 3079296000*a4*a7^2*a8*a15 + 6158592000*a4*a6*a8^2*a15 - 1539648000*a3*a7*a8^2*a15 - 1539648000*a3^2*a4^2*a9*a15 + 1539648000*a3^3*a5*a9*a15 + 1539648000*a5*a6^2*a9*a15 - 3079296000*a4*a6*a7*a9*a15 + 3079296000*a3*a7^2*a9*a15 - 1539648000*a3*a6*a8*a9*a15 - 1847577600*a5^2*a7*a10*a15 + 1231718400*a4*a5*a8*a10*a15 + 3284582400*a4^2*a9*a10*a15 - 2668723200*a3*a5*a9*a10*a15 + 1847577600*a5^2*a6*a11*a15 + 4926873600*a4*a5*a7*a11*a15 - 12317184000*a4^2*a8*a11*a15 + 6774451200*a3*a5*a8*a11*a15 - 1231718400*a3*a4*a9*a11*a15 + 9853747200*a9*a11^2*a15 + 1642291200*a4^2*a6*a13*a15 + 5132160000*a3*a5*a6*a13*a15 - 3695155200*a3*a4*a7*a13*a15 - 3079296000*a3^2*a8*a13*a15 + 14780620800*a8*a10*a13*a15 - 9853747200*a7*a11*a13*a15 - 2463436800*a3*a4*a6*a14*a15 + 2463436800*a3^2*a7*a14*a15 - 4926873600*a7*a10*a14*a15 + 4926873600*a6*a11*a14*a15 - 102643200*a4*a5*a6*a15^2 + 205286400*a4^2*a7*a15^2 + 102643200*a3*a5*a7*a15^2 - 307929600*a3*a4*a8*a15^2 + 102643200*a3^2*a9*a15^2 - 4926873600*a9*a10*a15^2 + 14780620800*a8*a11*a15^2 + 4926873600*a6*a13*a15^2 + 615859200*a4^3*a5*a6*(3*a12 + a15) - 923788800*a3*a4*a5^2*a6*(3*a12 + a15) + 1231718400*a4^4*a7*(3*a12 + a15) - 615859200*a3*a4^2*a5*a7*(3*a12 + a15) + 307929600*a3^2*a5^2*a7*(3*a12 + a15) - 1231718400*a5*a7^3*(3*a12 + a15) - 1847577600*a3*a4^3*a8*(3*a12 + a15) + 923788800*a3^2*a4*a5*a8*(3*a12 + a15) + 615859200*a5*a6*a7*a8*(3*a12 + a15) + 1231718400*a4*a7^2*a8*(3*a12 + a15) + 615859200*a3*a7*a8^2*(3*a12 + a15) + 307929600*a3^3*a5*a9*(3*a12 + a15) + 615859200*a5*a6^2*a9*(3*a12 + a15) - 1231718400*a4*a6*a7*a9*(3*a12 + a15) - 1231718400*a3*a7^2*a9*(3*a12 + a15) + 615859200*a3*a6*a8*a9*(3*a12 + a15) + 615859200*a5^2*a7*a10*(3*a12 + a15) - 4926873600*a4*a5*a8*a10*(3*a12 + a15) - 821145600*a4^2*a9*a10*(3*a12 + a15) - 410572800*a3*a5*a9*a10*(3*a12 + a15) + 1231718400*a5^2*a6*a11*(3*a12 + a15) + 7390310400*a4*a5*a7*a11*(3*a12 + a15) + 4926873600*a4^2*a8*a11*(3*a12 + a15) + 2463436800*a3*a5*a8*a11*(3*a12 + a15) + 2463436800*a3*a4*a9*a11*(3*a12 + a15) + 3284582400*a4^2*a6*a13*(3*a12 + a15) + 1642291200*a3*a5*a6*a13*(3*a12 + a15) + 4926873600*a3*a4*a7*a13*(3*a12 + a15) + 1231718400*a3^2*a8*a13*(3*a12 + a15) - 9853747200*a7*a11*a13*(3*a12 + a15) - 1847577600*a3^2*a7*a14*(3*a12 + a15) + 2463436800*a7*a10*a14*(3*a12 + a15) - 2052864000*a4*a5*a6*a15*(3*a12 + a15) + 2463436800*a4^2*a7*a15*(3*a12 + a15) - 3079296000*a3*a5*a7*a15*(3*a12 + a15) + 2463436800*a3*a4*a8*a15*(3*a12 + a15) + 205286400*a3^2*a9*a15*(3*a12 + a15) - 3284582400*a9*a10*a15*(3*a12 + a15) - 4926873600*a8*a11*a15*(3*a12 + a15) - 1642291200*a6*a13*a15*(3*a12 + a15) - 4926873600*a7*a15^2*(3*a12 + a15) - 615859200*a4*a5*a6*(3*a12 + a15)^2 - 2052864000*a4^2*a7*(3*a12 + a15)^2 - 1026432000*a3*a5*a7*(3*a12 + a15)^2 + 615859200*a3*a4*a8*(3*a12 + a15)^2 - 615859200*a3^2*a9*(3*a12 + a15)^2 + 821145600*a9*a10*(3*a12 + a15)^2 - 2463436800*a8*a11*(3*a12 + a15)^2 - 821145600*a6*a13*(3*a12 + a15)^2 + 1642291200*a7*a15*(3*a12 + a15)^2 + 821145600*a7*(3*a12 + a15)^3 - 1847577600*a4^5*a16 + 3695155200*a3*a4^3*a5*a16 - 1847577600*a3^2*a4*a5^2*a16 - 1847577600*a4*a5*a7^2*a16 + 1847577600*a4*a5*a6*a8*a16 + 1847577600*a4^2*a7*a8*a16 - 1847577600*a3*a4*a8^2*a16 - 1847577600*a4^2*a6*a9*a16 + 1847577600*a3*a4*a7*a9*a16 + 307929600*a4*a5^2*a10*a16 - 4926873600*a4^2*a5*a11*a16 + 3695155200*a3*a5^2*a11*a16 + 7390310400*a8^2*a11*a16 - 7390310400*a7*a9*a11*a16 - 4926873600*a3*a4^2*a13*a16 + 3695155200*a3^2*a5*a13*a16 + 7390310400*a7^2*a13*a16 - 7390310400*a6*a8*a13*a16 - 7390310400*a5*a10*a13*a16 + 4926873600*a4*a11*a13*a16 + 307929600*a3^2*a4*a14*a16 + 6158592000*a4*a10*a14*a16 - 7390310400*a3*a11*a14*a16 + 7595596800*a4^3*a15*a16 - 7595596800*a3*a4*a5*a15*a16 + 1231718400*a7*a8*a15*a16 - 1231718400*a6*a9*a15*a16 + 8622028800*a5*a11*a15*a16 + 8622028800*a3*a13*a15*a16 - 5337446400*a4*a15^2*a16 + 2874009600*a4^3*(3*a12 + a15)*a16 - 2258150400*a3*a4*a5*(3*a12 + a15)*a16 - 2463436800*a7*a8*(3*a12 + a15)*a16 + 2463436800*a6*a9*(3*a12 + a15)*a16 + 2463436800*a5*a11*(3*a12 + a15)*a16 + 2463436800*a3*a13*(3*a12 + a15)*a16 - 5748019200*a4*a15*(3*a12 + a15)*a16 - 1231718400*a4*(3*a12 + a15)^2*a16 - 2463436800*a4*a8*a16^2 + 2463436800*a3*a9*a16^2 + 1847577600*a3*a4^4*a17 - 3695155200*a3^2*a4^2*a5*a17 + 1847577600*a3^3*a5^2*a17 + 1847577600*a3*a5*a7^2*a17 - 1847577600*a3*a5*a6*a8*a17 - 1847577600*a3*a4*a7*a8*a17 + 1847577600*a3^2*a8^2*a17 + 1847577600*a3*a4*a6*a9*a17 - 1847577600*a3^2*a7*a9*a17 + 3695155200*a4^2*a5*a10*a17 - 4003084800*a3*a5^2*a10*a17 - 7390310400*a8^2*a10*a17 + 7390310400*a7*a9*a10*a17 - 7390310400*a4^3*a11*a17 + 8622028800*a3*a4*a5*a11*a17 + 7390310400*a7*a8*a11*a17 - 7390310400*a6*a9*a11*a17 - 14780620800*a5*a11^2*a17 + 1231718400*a3^2*a4*a13*a17 - 14780620800*a4*a10*a13*a17 + 9853747200*a3*a11*a13*a17 - 307929600*a3^3*a14*a17 + 1231718400*a3*a10*a14*a17 - 7595596800*a3*a4^2*a15*a17 + 7595596800*a3^2*a5*a15*a17 - 2463436800*a7^2*a15*a17 + 2463436800*a6*a8*a15*a17 - 8622028800*a5*a10*a15*a17 + 17244057600*a4*a11*a15*a17 + 5337446400*a3*a15^2*a17 + 821145600*a3*a4^2*(3*a12 + a15)*a17 - 1437004800*a3^2*a5*(3*a12 + a15)*a17 - 2463436800*a7^2*(3*a12 + a15)*a17 + 2463436800*a6*a8*(3*a12 + a15)*a17 + 4926873600*a5*a10*(3*a12 + a15)*a17 + 4926873600*a4*a11*(3*a12 + a15)*a17 - 2874009600*a3*a15*(3*a12 + a15)*a17 - 1231718400*a3*(3*a12 + a15)^2*a17 + 4926873600*a4*a7*a16*a17 - 4926873600*a3*a8*a16*a17 - 2463436800*a4*a6*a17^2 + 2463436800*a3*a7*a17^2 + 2771366400*a4*a5^2*a6*a18 - 7390310400*a4^2*a5*a7*a18 - 923788800*a3*a5^2*a7*a18 + 5542732800*a4^3*a8*a18 + 2771366400*a3*a4*a5*a8*a18 + 1847577600*a7*a8^2*a18 - 3695155200*a3*a4^2*a9*a18 + 923788800*a3^2*a5*a9*a18 - 3695155200*a7^2*a9*a18 + 1847577600*a6*a8*a9*a18 - 2463436800*a5*a9*a10*a18 + 3695155200*a5*a8*a11*a18 + 4926873600*a4*a9*a11*a18 - 4926873600*a5*a6*a13*a18 + 14780620800*a4*a7*a13*a18 - 3695155200*a3*a8*a13*a18 - 1231718400*a4*a6*a14*a18 + 3079296000*a5*a7*a15*a18 - 10469606400*a4*a8*a15*a18 + 7390310400*a3*a9*a15*a18 + 1231718400*a5*a7*(3*a12 + a15)*a18 - 6158592000*a4*a8*(3*a12 + a15)*a18 + 1231718400*a3*a9*(3*a12 + a15)*a18 + 3079296000*a4*a5*a16*a18 - 7390310400*a13*a16*a18 - 3079296000*a3*a5*a17*a18 - 2463436800*a15*a17*a18 + 2463436800*(3*a12 + a15)*a17*a18 - 3695155200*a9*a18^2 - 1847577600*a4^2*a5*a6*a19 - 923788800*a3*a5^2*a6*a19 + 1847577600*a4^3*a7*a19 + 6466521600*a3*a4*a5*a7*a19 - 5542732800*a3*a4^2*a8*a19 - 2771366400*a3^2*a5*a8*a19 + 1847577600*a7^2*a8*a19 - 3695155200*a6*a8^2*a19 + 2771366400*a3^2*a4*a9*a19 + 1847577600*a6*a7*a9*a19 + 1847577600*a5*a8*a10*a19 - 7390310400*a5*a7*a11*a19 + 7390310400*a4*a8*a11*a19 - 6158592000*a3*a9*a11*a19 - 3695155200*a3*a7*a13*a19 + 615859200*a3*a6*a14*a19 - 1539648000*a5*a6*a15*a19 + 7390310400*a4*a7*a15*a19 - 5850662400*a3*a8*a15*a19 + 1847577600*a5*a6*(3*a12 + a15)*a19 - 2463436800*a4*a7*(3*a12 + a15)*a19 + 3079296000*a3*a8*(3*a12 + a15)*a19 - 3079296000*a4^2*a16*a19 + 1231718400*a15*a16*a19 + 2463436800*(3*a12 + a15)*a16*a19 + 3079296000*a3*a4*a17*a19 - 7390310400*a11*a17*a19 + 5542732800*a8*a18*a19 - 1847577600*a7*a19^2 + 1847577600*a4^3*a6*a20 + 923788800*a3*a4*a5*a6*a20 - 7390310400*a3*a4^2*a7*a20 - 923788800*a3^2*a5*a7*a20 - 3695155200*a7^3*a20 + 8314099200*a3^2*a4*a8*a20 + 5542732800*a6*a7*a8*a20 - 2771366400*a3^3*a9*a20 - 1847577600*a6^2*a9*a20 + 3695155200*a5*a7*a10*a20 - 11085465600*a4*a8*a10*a20 + 6158592000*a3*a9*a10*a20 - 3695155200*a5*a6*a11*a20 + 14780620800*a4*a7*a11*a20 - 7390310400*a3*a8*a11*a20 + 1231718400*a3*a6*a13*a20 - 4311014400*a4*a6*a15*a20 + 4311014400*a3*a7*a15*a20 - 1231718400*a4*a6*(3*a12 + a15)*a20 + 3079296000*a3*a4*a16*a20 - 7390310400*a11*a16*a20 - 3079296000*a3^2*a17*a20 + 7390310400*a10*a17*a20 - 3695155200*a7*a18*a20 + 1847577600*a6*a19*a20 - 49475746935*a4^2*a5*a6*a21 + 49475746935*a3*a5^2*a6*a21 + 98951493870*a4^3*a7*a21 - 98951493870*a3*a4*a5*a7*a21 - 49475746935*a3*a4^2*a8*a21 + 49475746935*a3^2*a5*a8*a21 + 813535926117*a5*a8*a10*a21 - 630314167518*a4*a9*a10*a21 - 1627071852234*a5*a7*a11*a21 + 263870650320*a4*a8*a11*a21 + 630314167518*a3*a9*a11*a21 - 996757684716*a4*a6*a13*a21 + 263870650320*a3*a7*a13*a21 + 183221758599*a3*a6*a14*a21 - 2741815757892*a5*a6*a15*a21 + 5483631515784*a4*a7*a15*a21 - 2741815757892*a3*a8*a15*a21 + 271178642039*a5*a6*(3*a12 + a15)*a21 + 454400400638*a4*a7*(3*a12 + a15)*a21 - 359135525479*a3*a8*(3*a12 + a15)*a21 - 1402279248690*a4^2*a16*a21 + 1402279248690*a3*a5*a16*a21 - 4889076409746*a15*a16*a21 + 2282911412226*a8*a18*a21 - 2282911412226*a7*a19*a21 + 2282911412226*a6*a20*a21 - 573031534590*a4^4*a22 + 1146063069180*a3*a4^2*a5*a22 - 573031534590*a3^2*a5^2*a22 + 179674761192*a5*a7^2*a22 - 179674761192*a5*a6*a8*a22 - 190669371622*a4*a7*a8*a22 + 201663982052*a3*a8^2*a22 + 190669371622*a4*a6*a9*a22 - 201663982052*a3*a7*a9*a22 + 723453289461*a5^2*a10*a22 - 2893813157844*a4*a5*a11*a22 - 2893813157844*a3*a4*a13*a22 + 5549508586224*a11*a13*a22 + 723453289461*a3^2*a14*a22 - 1387377146556*a10*a14*a22 + 761880528222*a4^2*a15*a22 - 761880528222*a3*a5*a15*a22 + 455068738452*a15^2*a22 + 964604385948*a4^2*(3*a12 + a15)*a22 + 482302192974*a3*a5*(3*a12 + a15)*a22 - 462459048852*(3*a12 + a15)^2*a22 - 366739832784*a8*a16*a22 + 366739832784*a7*a17*a22 + 59529432366*a5*a18*a22 - 580421844990*a4*a19*a22 + 1101314257614*a3*a20*a22 + 29561241600*a4*a21*a22 + 21989220860*a4*a7^2*a23 - 21989220860*a4*a6*a8*a23 - 10994610430*a3*a7*a8*a23 + 10994610430*a3*a6*a9*a23 + 366739832784*a7*a16*a23 - 366739832784*a6*a17*a23 + 1041784825248*a4*a18*a23 - 520892412624*a3*a19*a23 - 29561241600*a3*a21*a23 - 66613636241*a5^2*a6*a24 - 380315323520*a4*a5*a7*a24 + 784666707348*a4^2*a8*a24 + 175804848415*a3*a5*a8*a24 - 513542596002*a3*a4*a9*a24 + 919991224104*a9*a11*a24 + 1437398089536*a7*a13*a24 - 258703432716*a6*a14*a24 - 19137084460*a8*a15*a24 - 699561960308*a8*(3*a12 + a15)*a24 - 760608316044*a5*a16*a24 - 64944242856*a4*a17*a24 + 29561241600*a23*a24 + 646769868484*a4*a5*a6*a25 - 808702767656*a4^2*a7*a25 + 28705626690*a3*a5*a7*a25 - 380315323520*a3*a4*a8*a25 + 513542596002*a3^2*a9*a25 - 919991224104*a9*a10*a25 + 1437398089536*a8*a11*a25 - 402584358672*a6*a13*a25 + 38274168920*a7*a15*a25 - 38274168920*a7*(3*a12 + a15)*a25 + 1586160874944*a4*a16*a25 + 64944242856*a3*a17*a25 - 29561241600*a22*a25 - 242418484656*a4^2*a6*a26 - 337737747587*a3*a5*a6*a26 + 1160312464486*a3*a4*a7*a26 - 580156232243*a3^2*a8*a26 + 661287791388*a8*a10*a26 - 1322575582776*a7*a11*a26 - 19137084460*a6*a15*a26 + 220429263796*a6*(3*a12 + a15)*a26 - 825552558900*a3*a16*a26 + 3695155200*a4*a5*a6*a27 - 7390310400*a4^2*a7*a27 - 3695155200*a3*a5*a7*a27 + 11085465600*a3*a4*a8*a27 - 3695155200*a3^2*a9*a27 + 4926873600*a9*a10*a27 - 14780620800*a8*a11*a27 - 4926873600*a6*a13*a27 + 4926873600*a7*(3*a12 + a15)*a27 + 2463436800*a4*a16*a27 - 2463436800*a3*a17*a27 + 14780620800*a22*a27 - 360372942108*a4^2*a5*a28 + 360372942108*a3*a5^2*a28 - 718699044768*a8^2*a28 + 718699044768*a7*a9*a28 + 1441491768432*a4*a13*a28 + 64944242856*a3*a14*a28 + 1904303104452*a5*a15*a28 - 502145337096*a5*(3*a12 + a15)*a28 - 2804315534712*a20*a28 + 720745884216*a4^3*a29 - 720745884216*a3*a4*a5*a29 + 718699044768*a7*a8*a29 - 718699044768*a6*a9*a29 + 3012872022576*a5*a11*a29 - 1701268739856*a3*a13*a29 - 3808606208904*a4*a15*a29 - 437201094240*a4*(3*a12 + a15)*a29 + 2804315534712*a19*a29 - 360372942108*a3*a4^2*a30 + 360372942108*a3^2*a5*a30 - 718699044768*a7^2*a30 + 718699044768*a6*a8*a30 - 1506436011288*a5*a10*a30 - 1701268739856*a4*a11*a30 + 1904303104452*a3*a15*a30 + 1069234917048*a3*(3*a12 + a15)*a30 - 2804315534712*a18*a30 + 1571380254144*a4*a10*a31 - 1571380254144*a3*a11*a31 + 370855842676*a5*a6*a32 - 741711685352*a4*a7*a32 + 370855842676*a3*a8*a32 + 1394767456956*a16*a32;
r8 = -59551376167414224*a4^2*a5^3*a6^2 + 59551376167414224*a3*a5^4*a6^2 + 357308257004485344*a4^3*a5^2*a6*a7 - 357308257004485344*a3*a4*a5^3*a6*a7 - 535962385506728016*a3*a4^2*a5^2*a7^2 + 535962385506728016*a3^2*a5^3*a7^2 - 714616514008970688*a4^4*a5*a6*a8 + 1071924771013456032*a3*a4^2*a5^2*a6*a8 - 357308257004485344*a3^2*a5^3*a6*a8 + 1071924771013456032*a3*a4^3*a5*a7*a8 - 1071924771013456032*a3^2*a4*a5^2*a7*a8 - 535962385506728016*a3^2*a4^2*a5*a8^2 + 535962385506728016*a3^3*a5^2*a8^2 + 476411009339313792*a4^5*a6*a9 - 833719266343799136*a3*a4^3*a5*a6*a9 + 357308257004485344*a3^2*a4*a5^2*a6*a9 - 714616514008970688*a3*a4^4*a7*a9 + 1071924771013456032*a3^2*a4^2*a5*a7*a9 - 357308257004485344*a3^3*a5^2*a7*a9 + 357308257004485344*a3^2*a4^3*a8*a9 - 357308257004485344*a3^3*a4*a5*a8*a9 - 59551376167414224*a3^3*a4^2*a9^2 + 59551376167414224*a3^4*a5*a9^2 + 357308257004485344*a5^3*a6*a8*a10 - 1071924771013456032*a4*a5^2*a7*a8*a10 + 2143849542026912064*a4^2*a5*a8^2*a10 - 1071924771013456032*a3*a5^2*a8^2*a10 - 357308257004485344*a4*a5^2*a6*a9*a10 + 1071924771013456032*a3*a5^2*a7*a9*a10 - 1429233028017941376*a4^3*a8*a9*a10 + 714616514008970688*a3*a4^2*a9^2*a10 - 357308257004485344*a3^2*a5*a9^2*a10 - 89327064251121336*a5^4*a10^2 + 476411009339313792*a5*a9^2*a10^2 - 714616514008970688*a5^3*a6*a7*a11 + 2143849542026912064*a4*a5^2*a7^2*a11 - 4287699084053824128*a4^2*a5*a7*a8*a11 + 2143849542026912064*a3*a5^2*a7*a8*a11 + 1429233028017941376*a4^2*a5*a6*a9*a11 - 714616514008970688*a3*a5^2*a6*a9*a11 + 2858466056035882752*a4^3*a7*a9*a11 - 4287699084053824128*a3*a4*a5*a7*a9*a11 + 2143849542026912064*a3^2*a5*a8*a9*a11 - 714616514008970688*a3^2*a4*a9^2*a11 + 714616514008970688*a4*a5^3*a10*a11 - 2858466056035882752*a5*a8*a9*a10*a11 - 952822018678627584*a4*a9^2*a10*a11 - 1429233028017941376*a4^2*a5^2*a11^2 + 5716932112071765504*a5*a7*a9*a11^2 + 1905644037357255168*a3*a9^2*a11^2 - 714616514008970688*a4*a5^2*a6^2*a13 + 2143849542026912064*a3*a5^2*a6*a7*a13 + 2858466056035882752*a4^3*a6*a8*a13 - 4287699084053824128*a3*a4*a5*a6*a8*a13 - 4287699084053824128*a3*a4^2*a7*a8*a13 + 2143849542026912064*a3^2*a5*a7*a8*a13 + 2143849542026912064*a3^2*a4*a8^2*a13 + 1429233028017941376*a3*a4^2*a6*a9*a13 - 714616514008970688*a3^2*a5*a6*a9*a13 - 714616514008970688*a3^3*a8*a9*a13 + 714616514008970688*a3*a4*a5^2*a10*a13 - 8575398168107648256*a4*a8^2*a10*a13 + 1905644037357255168*a5*a6*a9*a10*a13 + 2858466056035882752*a3*a8*a9*a10*a13 - 2858466056035882752*a3*a4^2*a5*a11*a13 + 17150796336215296512*a4*a7*a8*a11*a13 - 1905644037357255168*a4*a6*a9*a11*a13 - 2858466056035882752*a5^2*a10*a11*a13 + 11433864224143531008*a4*a5*a11^2*a13 - 1429233028017941376*a3^2*a4^2*a13^2 + 1905644037357255168*a5*a6^2*a13^2 + 5716932112071765504*a3*a6*a8*a13^2 + 11433864224143531008*a3*a4*a11*a13^2 - 22867728448287062016*a11^2*a13^2 + 714616514008970688*a4^2*a5*a6^2*a14 - 357308257004485344*a3*a5^2*a6^2*a14 - 1429233028017941376*a4^3*a6*a7*a14 + 2143849542026912064*a3*a4^2*a7^2*a14 - 1071924771013456032*a3^2*a5*a7^2*a14 + 1071924771013456032*a3^2*a5*a6*a8*a14 - 1071924771013456032*a3^2*a4*a7*a8*a14 - 357308257004485344*a3^2*a4*a6*a9*a14 + 357308257004485344*a3^3*a7*a9*a14 - 178654128502242672*a3^2*a5^2*a10*a14 - 1429233028017941376*a5*a6*a8*a10*a14 + 4287699084053824128*a4*a7*a8*a10*a14 - 476411009339313792*a4*a6*a9*a10*a14 - 1429233028017941376*a3*a7*a9*a10*a14 + 714616514008970688*a5^2*a10^2*a14 + 714616514008970688*a3^2*a4*a5*a11*a14 + 2858466056035882752*a5*a6*a7*a11*a14 - 8575398168107648256*a4*a7^2*a11*a14 + 1905644037357255168*a3*a6*a9*a11*a14 - 2858466056035882752*a4*a5*a10*a11*a14 + 714616514008970688*a3^3*a4*a13*a14 - 952822018678627584*a4*a6^2*a13*a14 - 2858466056035882752*a3*a6*a7*a13*a14 - 2858466056035882752*a3*a4*a10*a13*a14 - 2858466056035882752*a3^2*a11*a13*a14 + 11433864224143531008*a10*a11*a13*a14 - 89327064251121336*a3^4*a14^2 + 476411009339313792*a3*a6^2*a14^2 + 714616514008970688*a3^2*a10*a14^2 - 1429233028017941376*a10^2*a14^2 - 3215774313040368096*a4^6*a15 + 9647322939121104288*a3*a4^4*a5*a15 - 9647322939121104288*a3^2*a4^2*a5^2*a15 + 3215774313040368096*a3^3*a5^3*a15 + 2798914679868468528*a5^3*a6^2*a15 - 16793488079210811168*a4*a5^2*a6*a7*a15 + 19294645878242208576*a4^2*a5*a7^2*a15 + 5895586240574008176*a3*a5^2*a7^2*a15 + 14292330280179413760*a4^2*a5*a6*a8*a15 + 2501157799031397408*a3*a5^2*a6*a8*a15 - 19294645878242208576*a4^3*a7*a8*a15 - 31085818359390224928*a3*a4*a5*a7*a8*a15 + 19294645878242208576*a3*a4^2*a8^2*a15 + 5895586240574008176*a3^2*a5*a8^2*a15 - 3215774313040368096*a7^2*a8^2*a15 + 4287699084053824128*a6*a8^3*a15 - 3096671560705539648*a4^3*a6*a9*a15 - 2501157799031397408*a3*a4*a5*a6*a9*a15 + 14292330280179413760*a3*a4^2*a7*a9*a15 + 2501157799031397408*a3^2*a5*a7*a9*a15 + 4287699084053824128*a7^3*a9*a15 - 16793488079210811168*a3^2*a4*a8*a9*a15 - 6431548626080736192*a6*a7*a8*a9*a15 + 2798914679868468528*a3^3*a9^2*a15 + 1071924771013456032*a6^2*a9^2*a15 + 7027062387754878432*a4^2*a5^2*a10*a15 - 7027062387754878432*a3*a5^3*a10*a15 - 3573082570044853440*a5*a8^2*a10*a15 - 1905644037357255168*a5*a7*a9*a10*a15 + 10957453214804217216*a4*a8*a9*a10*a15 - 5478726607402108608*a3*a9^2*a10*a15 - 28108249551019513728*a4^3*a5*a11*a15 + 28108249551019513728*a3*a4*a5^2*a11*a15 + 20009262392251179264*a5*a7*a8*a11*a15 - 25726194504322944768*a4*a8^2*a11*a15 + 1905644037357255168*a5*a6*a9*a11*a15 - 18103618354893924096*a4*a7*a9*a11*a15 + 21914906429608434432*a3*a8*a9*a11*a15 - 25726194504322944768*a5^2*a11^2*a15 - 28108249551019513728*a3*a4^3*a13*a15 + 28108249551019513728*a3^2*a4*a5*a13*a15 + 21914906429608434432*a5*a6*a7*a13*a15 - 25726194504322944768*a4*a7^2*a13*a15 - 18103618354893924096*a4*a6*a8*a13*a15 + 20009262392251179264*a3*a7*a8*a13*a15 + 1905644037357255168*a3*a6*a9*a13*a15 - 51452389008645889536*a4*a5*a10*a13*a15 + 60980609195432165376*a4^2*a11*a13*a15 - 9528220186786275840*a3*a5*a11*a13*a15 - 25726194504322944768*a3^2*a13^2*a15 + 51452389008645889536*a10*a13^2*a15 + 7027062387754878432*a3^2*a4^2*a14*a15 - 7027062387754878432*a3^3*a5*a14*a15 - 5478726607402108608*a5*a6^2*a14*a15 + 10957453214804217216*a4*a6*a7*a14*a15 - 3573082570044853440*a3*a7^2*a14*a15 - 1905644037357255168*a3*a6*a8*a14*a15 + 10481042205464903424*a4^2*a10*a14*a15 + 15245152298858041344*a3*a5*a10*a14*a15 - 51452389008645889536*a3*a4*a11*a14*a15 + 51452389008645889536*a11^2*a14*a15 + 8654800002997533888*a4^4*a15^2 - 17309600005995067776*a3*a4^2*a5*a15^2 + 8654800002997533888*a3^2*a5^2*a15^2 + 12624891747491815488*a5*a7^2*a15^2 - 12624891747491815488*a5*a6*a8*a15^2 - 12624891747491815488*a4*a7*a8*a15^2 + 12624891747491815488*a3*a8^2*a15^2 + 12624891747491815488*a4*a6*a9*a15^2 - 12624891747491815488*a3*a7*a9*a15^2 - 12029377985817673248*a5^2*a10*a15^2 + 48117511943270692992*a4*a5*a11*a15^2 + 48117511943270692992*a3*a4*a13*a15^2 - 38112880747145103360*a11*a13*a15^2 - 12029377985817673248*a3^2*a14*a15^2 + 9528220186786275840*a10*a14*a15^2 + 3295176147930253728*a4^2*a15^3 - 3295176147930253728*a3*a5*a15^3 - 12069078903262616064*a15^4 + 119102752334828448*a5^3*a6^2*(3*a12 + a15) - 1071924771013456032*a3*a5^2*a7^2*(3*a12 + a15) + 2143849542026912064*a3*a4*a5*a7*a8*(3*a12 + a15) - 1071924771013456032*a3^2*a5*a8^2*(3*a12 + a15) - 952822018678627584*a4^3*a6*a9*(3*a12 + a15) + 714616514008970688*a3*a4*a5*a6*a9*(3*a12 + a15) + 119102752334828448*a3^3*a9^2*(3*a12 + a15) - 238205504669656896*a4^2*a5^2*a10*(3*a12 + a15) - 119102752334828448*a3*a5^3*a10*(3*a12 + a15) + 1429233028017941376*a5*a8^2*a10*(3*a12 + a15) - 952822018678627584*a5*a7*a9*a10*(3*a12 + a15) + 1905644037357255168*a4*a8*a9*a10*(3*a12 + a15) - 476411009339313792*a3*a9^2*a10*(3*a12 + a15) + 952822018678627584*a4^3*a5*a11*(3*a12 + a15) + 476411009339313792*a3*a4*a5^2*a11*(3*a12 + a15) - 2858466056035882752*a5*a7*a8*a11*(3*a12 + a15) - 952822018678627584*a5*a6*a9*a11*(3*a12 + a15) - 1905644037357255168*a4*a7*a9*a11*(3*a12 + a15) - 1905644037357255168*a3*a8*a9*a11*(3*a12 + a15) + 952822018678627584*a3*a4^3*a13*(3*a12 + a15) + 476411009339313792*a3^2*a4*a5*a13*(3*a12 + a15) - 1905644037357255168*a5*a6*a7*a13*(3*a12 + a15) - 1905644037357255168*a4*a6*a8*a13*(3*a12 + a15) - 2858466056035882752*a3*a7*a8*a13*(3*a12 + a15) - 952822018678627584*a3*a6*a9*a13*(3*a12 + a15) - 3811288074714510336*a4^2*a11*a13*(3*a12 + a15) - 1905644037357255168*a3*a5*a11*a13*(3*a12 + a15) - 238205504669656896*a3^2*a4^2*a14*(3*a12 + a15) - 119102752334828448*a3^3*a5*a14*(3*a12 + a15) - 476411009339313792*a5*a6^2*a14*(3*a12 + a15) + 1905644037357255168*a4*a6*a7*a14*(3*a12 + a15) + 1429233028017941376*a3*a7^2*a14*(3*a12 + a15) - 952822018678627584*a3*a6*a8*a14*(3*a12 + a15) + 952822018678627584*a4^2*a10*a14*(3*a12 + a15) + 476411009339313792*a3*a5*a10*a14*(3*a12 + a15) + 9369416517006504576*a4^4*a15*(3*a12 + a15) - 4684708258503252288*a3*a4^2*a5*a15*(3*a12 + a15) - 4684708258503252288*a3^2*a5^2*a15*(3*a12 + a15) - 6669754130750393088*a5*a7^2*a15*(3*a12 + a15) - 4287699084053824128*a5*a6*a8*a15*(3*a12 + a15) + 19532851382911865472*a4*a7*a8*a15*(3*a12 + a15) - 6669754130750393088*a3*a8^2*a15*(3*a12 + a15) + 2382055046696568960*a4*a6*a9*a15*(3*a12 + a15) - 4287699084053824128*a3*a7*a9*a15*(3*a12 + a15) + 8575398168107648256*a5^2*a10*a15*(3*a12 + a15) + 17150796336215296512*a4*a5*a11*a15*(3*a12 + a15) + 17150796336215296512*a3*a4*a13*a15*(3*a12 + a15) - 34301592672430593024*a11*a13*a15*(3*a12 + a15) + 8575398168107648256*a3^2*a14*a15*(3*a12 + a15) - 17150796336215296512*a10*a14*a15*(3*a12 + a15) - 16039170647756897664*a4^2*a15^2*(3*a12 + a15) - 8019585323878448832*a3*a5*a15^2*(3*a12 + a15) - 158803669779771264*a4^4*(3*a12 + a15)^2 - 158803669779771264*a3*a4^2*a5*(3*a12 + a15)^2 - 39700917444942816*a3^2*a5^2*(3*a12 + a15)^2 + 476411009339313792*a5*a7^2*(3*a12 + a15)^2 + 476411009339313792*a5*a6*a8*(3*a12 + a15)^2 - 476411009339313792*a4*a7*a8*(3*a12 + a15)^2 + 476411009339313792*a3*a8^2*(3*a12 + a15)^2 + 476411009339313792*a4*a6*a9*(3*a12 + a15)^2 + 476411009339313792*a3*a7*a9*(3*a12 + a15)^2 + 238205504669656896*a5^2*a10*(3*a12 + a15)^2 - 952822018678627584*a4*a5*a11*(3*a12 + a15)^2 - 952822018678627584*a3*a4*a13*(3*a12 + a15)^2 + 3811288074714510336*a11*a13*(3*a12 + a15)^2 + 238205504669656896*a3^2*a14*(3*a12 + a15)^2 - 952822018678627584*a10*a14*(3*a12 + a15)^2 - 7940183488988563200*a4^2*a15*(3*a12 + a15)^2 - 635214679119085056*a3*a5*a15*(3*a12 + a15)^2 + 3176073395595425280*a15^2*(3*a12 + a15)^2 + 317607339559542528*a4^2*(3*a12 + a15)^3 + 158803669779771264*a3*a5*(3*a12 + a15)^3 + 1905644037357255168*a15*(3*a12 + a15)^3 - 158803669779771264*(3*a12 + a15)^4 + 1429233028017941376*a5^2*a8*a10*a16 - 1429233028017941376*a4*a5*a9*a10*a16 - 4287699084053824128*a5^2*a7*a11*a16 + 2858466056035882752*a4*a5*a8*a11*a16 + 1429233028017941376*a3*a5*a9*a11*a16 - 5716932112071765504*a4*a5*a6*a13*a16 + 4287699084053824128*a3*a5*a7*a13*a16 + 2858466056035882752*a3*a4*a8*a13*a16 - 1429233028017941376*a3^2*a9*a13*a16 + 5716932112071765504*a9*a10*a13*a16 - 11433864224143531008*a8*a11*a13*a16 + 11433864224143531008*a6*a13^2*a16 + 2858466056035882752*a4^2*a6*a14*a16 - 4287699084053824128*a3*a4*a7*a14*a16 + 1429233028017941376*a3^2*a8*a14*a16 - 5716932112071765504*a8*a10*a14*a16 + 17150796336215296512*a7*a11*a14*a16 + 11910275233482844800*a5^2*a6*a15*a16 - 35730825700448534400*a4*a5*a7*a15*a16 + 23820550466965689600*a4^2*a8*a15*a16 + 11910275233482844800*a3*a5*a8*a15*a16 - 11910275233482844800*a3*a4*a9*a15*a16 + 19056440373572551680*a9*a11*a15*a16 + 57169321120717655040*a7*a13*a15*a16 - 19056440373572551680*a6*a14*a15*a16 + 952822018678627584*a5^2*a6*(3*a12 + a15)*a16 + 1429233028017941376*a4*a5*a7*(3*a12 + a15)*a16 - 952822018678627584*a4^2*a8*(3*a12 + a15)*a16 - 1905644037357255168*a3*a5*a8*(3*a12 + a15)*a16 + 476411009339313792*a3*a4*a9*(3*a12 + a15)*a16 - 1905644037357255168*a9*a11*(3*a12 + a15)*a16 - 5716932112071765504*a7*a13*(3*a12 + a15)*a16 - 3811288074714510336*a6*a14*(3*a12 + a15)*a16 - 19056440373572551680*a8*a15*(3*a12 + a15)*a16 + 1905644037357255168*a8*(3*a12 + a15)^2*a16 - 2143849542026912064*a4^2*a5*a16^2 + 2143849542026912064*a3*a5^2*a16^2 - 1429233028017941376*a8^2*a16^2 + 1429233028017941376*a7*a9*a16^2 + 8575398168107648256*a4*a13*a16^2 - 4287699084053824128*a3*a14*a16^2 + 12148480738152501696*a5*a15*a16^2 - 1429233028017941376*a5*(3*a12 + a15)*a16^2 + 1429233028017941376*a5^2*a7*a10*a17 - 4287699084053824128*a4*a5*a8*a10*a17 + 2858466056035882752*a4^2*a9*a10*a17 - 1429233028017941376*a5^2*a6*a11*a17 + 2858466056035882752*a4*a5*a7*a11*a17 + 4287699084053824128*a3*a5*a8*a11*a17 - 5716932112071765504*a3*a4*a9*a11*a17 + 11433864224143531008*a9*a11^2*a17 + 1429233028017941376*a3*a5*a6*a13*a17 + 2858466056035882752*a3*a4*a7*a13*a17 - 4287699084053824128*a3^2*a8*a13*a17 + 17150796336215296512*a8*a10*a13*a17 - 11433864224143531008*a7*a11*a13*a17 - 1429233028017941376*a3*a4*a6*a14*a17 + 1429233028017941376*a3^2*a7*a14*a17 - 5716932112071765504*a7*a10*a14*a17 + 5716932112071765504*a6*a11*a14*a17 - 11910275233482844800*a4*a5*a6*a15*a17 + 23820550466965689600*a4^2*a7*a15*a17 + 11910275233482844800*a3*a5*a7*a15*a17 - 35730825700448534400*a3*a4*a8*a15*a17 + 11910275233482844800*a3^2*a9*a15*a17 - 19056440373572551680*a9*a10*a15*a17 + 57169321120717655040*a8*a11*a15*a17 + 19056440373572551680*a6*a13*a15*a17 + 476411009339313792*a4*a5*a6*(3*a12 + a15)*a17 - 952822018678627584*a4^2*a7*(3*a12 + a15)*a17 - 1905644037357255168*a3*a5*a7*(3*a12 + a15)*a17 + 1429233028017941376*a3*a4*a8*(3*a12 + a15)*a17 + 952822018678627584*a3^2*a9*(3*a12 + a15)*a17 - 3811288074714510336*a9*a10*(3*a12 + a15)*a17 - 5716932112071765504*a8*a11*(3*a12 + a15)*a17 - 1905644037357255168*a6*a13*(3*a12 + a15)*a17 - 19056440373572551680*a7*a15*(3*a12 + a15)*a17 + 1905644037357255168*a7*(3*a12 + a15)^2*a17 + 4287699084053824128*a4^3*a16*a17 - 4287699084053824128*a3*a4*a5*a16*a17 + 1429233028017941376*a7*a8*a16*a17 - 1429233028017941376*a6*a9*a16*a17 + 8575398168107648256*a5*a11*a16*a17 + 8575398168107648256*a3*a13*a16*a17 - 24296961476305003392*a4*a15*a16*a17 - 5716932112071765504*a4*(3*a12 + a15)*a16*a17 - 2143849542026912064*a3*a4^2*a17^2 + 2143849542026912064*a3^2*a5*a17^2 - 1429233028017941376*a7^2*a17^2 + 1429233028017941376*a6*a8*a17^2 - 4287699084053824128*a5*a10*a17^2 + 8575398168107648256*a4*a11*a17^2 + 12148480738152501696*a3*a15*a17^2 - 1429233028017941376*a3*(3*a12 + a15)*a17^2 - 1071924771013456032*a5^2*a7^2*a18 + 714616514008970688*a5^2*a6*a8*a18 + 2143849542026912064*a4*a5*a7*a8*a18 - 2143849542026912064*a3*a5*a8^2*a18 - 714616514008970688*a4*a5*a6*a9*a18 - 1429233028017941376*a4^2*a7*a9*a18 + 1429233028017941376*a3*a5*a7*a9*a18 + 1429233028017941376*a3*a4*a8*a9*a18 - 357308257004485344*a3^2*a9^2*a18 + 357308257004485344*a5^3*a10*a18 + 1429233028017941376*a9^2*a10*a18 - 1429233028017941376*a4*a5^2*a11*a18 - 5716932112071765504*a8*a9*a11*a18 - 1429233028017941376*a3*a4*a5*a13*a18 - 8575398168107648256*a7*a8*a13*a18 + 2858466056035882752*a6*a9*a13*a18 + 5716932112071765504*a5*a11*a13*a18 + 357308257004485344*a3^2*a5*a14*a18 + 4287699084053824128*a7^2*a14*a18 - 2858466056035882752*a6*a8*a14*a18 - 1429233028017941376*a5*a10*a14*a18 + 3096671560705539648*a4^2*a5*a15*a18 - 3096671560705539648*a3*a5^2*a15*a18 - 15721563308197355136*a8^2*a15*a18 + 15721563308197355136*a7*a9*a15*a18 - 17150796336215296512*a4*a13*a15*a18 + 8575398168107648256*a3*a14*a15*a18 - 4525904588723481024*a5*a15^2*a18 + 476411009339313792*a4^2*a5*(3*a12 + a15)*a18 + 238205504669656896*a3*a5^2*(3*a12 + a15)*a18 + 2858466056035882752*a8^2*(3*a12 + a15)*a18 + 2858466056035882752*a5*a15*(3*a12 + a15)*a18 - 476411009339313792*a5*(3*a12 + a15)^2*a18 - 2858466056035882752*a5*a8*a16*a18 + 2858466056035882752*a4*a9*a16*a18 + 5716932112071765504*a5*a7*a17*a18 - 8575398168107648256*a4*a8*a17*a18 + 2858466056035882752*a3*a9*a17*a18 + 4287699084053824128*a17^2*a18 - 2501157799031397408*a5^2*a18^2 + 4287699084053824128*a14*a18^2 + 357308257004485344*a5^2*a6*a7*a19 - 1429233028017941376*a4*a5*a6*a8*a19 + 1071924771013456032*a3*a5*a7*a8*a19 + 1429233028017941376*a4^2*a6*a9*a19 - 357308257004485344*a3*a5*a6*a9*a19 - 1429233028017941376*a3*a4*a7*a9*a19 + 357308257004485344*a3^2*a8*a9*a19 - 357308257004485344*a4*a5^2*a10*a19 - 1429233028017941376*a8*a9*a10*a19 + 1429233028017941376*a4^2*a5*a11*a19 + 5716932112071765504*a7*a9*a11*a19 + 1429233028017941376*a3*a4^2*a13*a19 + 5716932112071765504*a6*a8*a13*a19 - 5716932112071765504*a4*a11*a13*a19 - 357308257004485344*a3^2*a4*a14*a19 - 1429233028017941376*a6*a7*a14*a19 + 1429233028017941376*a4*a10*a14*a19 - 3096671560705539648*a4^3*a15*a19 + 3096671560705539648*a3*a4*a5*a15*a19 + 7860781654098677568*a7*a8*a15*a19 - 7860781654098677568*a6*a9*a15*a19 - 8575398168107648256*a5*a11*a15*a19 - 8575398168107648256*a3*a13*a15*a19 + 4525904588723481024*a4*a15^2*a19 - 476411009339313792*a4^3*(3*a12 + a15)*a19 - 238205504669656896*a3*a4*a5*(3*a12 + a15)*a19 - 1429233028017941376*a7*a8*(3*a12 + a15)*a19 - 1429233028017941376*a6*a9*(3*a12 + a15)*a19 + 5716932112071765504*a4*a15*(3*a12 + a15)*a19 + 476411009339313792*a4*(3*a12 + a15)^2*a19 + 2858466056035882752*a4*a8*a16*a19 - 2858466056035882752*a3*a9*a16*a19 - 2858466056035882752*a5*a6*a17*a19 + 2858466056035882752*a4*a7*a17*a19 - 4287699084053824128*a16*a17*a19 + 5002315598062794816*a4*a5*a18*a19 - 8575398168107648256*a13*a18*a19 - 1429233028017941376*a4^2*a19^2 - 1071924771013456032*a3*a5*a19^2 - 4645007341058309472*a15*a19^2 + 1429233028017941376*(3*a12 + a15)*a19^2 - 357308257004485344*a5^2*a6^2*a20 + 1429233028017941376*a4*a5*a6*a7*a20 - 2143849542026912064*a3*a5*a7^2*a20 - 1429233028017941376*a4^2*a6*a8*a20 + 1429233028017941376*a3*a5*a6*a8*a20 + 2143849542026912064*a3*a4*a7*a8*a20 - 1071924771013456032*a3^2*a8^2*a20 - 714616514008970688*a3*a4*a6*a9*a20 + 714616514008970688*a3^2*a7*a9*a20 + 357308257004485344*a3*a5^2*a10*a20 + 4287699084053824128*a8^2*a10*a20 - 2858466056035882752*a7*a9*a10*a20 - 1429233028017941376*a3*a4*a5*a11*a20 - 8575398168107648256*a7*a8*a11*a20 + 2858466056035882752*a6*a9*a11*a20 - 1429233028017941376*a3^2*a4*a13*a20 - 5716932112071765504*a6*a7*a13*a20 + 5716932112071765504*a3*a11*a13*a20 + 357308257004485344*a3^3*a14*a20 + 1429233028017941376*a6^2*a14*a20 - 1429233028017941376*a3*a10*a14*a20 + 3096671560705539648*a3*a4^2*a15*a20 - 3096671560705539648*a3^2*a5*a15*a20 - 15721563308197355136*a7^2*a15*a20 + 15721563308197355136*a6*a8*a15*a20 + 8575398168107648256*a5*a10*a15*a20 - 17150796336215296512*a4*a11*a15*a20 - 4525904588723481024*a3*a15^2*a20 + 476411009339313792*a3*a4^2*(3*a12 + a15)*a20 + 238205504669656896*a3^2*a5*(3*a12 + a15)*a20 + 2858466056035882752*a7^2*(3*a12 + a15)*a20 + 2858466056035882752*a3*a15*(3*a12 + a15)*a20 - 476411009339313792*a3*(3*a12 + a15)^2*a20 + 2858466056035882752*a5*a6*a16*a20 - 8575398168107648256*a4*a7*a16*a20 + 5716932112071765504*a3*a8*a16*a20 + 4287699084053824128*a16^2*a20 + 2858466056035882752*a4*a6*a17*a20 - 2858466056035882752*a3*a7*a17*a20 - 4287699084053824128*a4^2*a18*a20 - 714616514008970688*a3*a5*a18*a20 + 18580029364233237888*a15*a18*a20 + 2858466056035882752*(3*a12 + a15)*a18*a20 + 5002315598062794816*a3*a4*a19*a20 - 8575398168107648256*a11*a19*a20 - 2501157799031397408*a3^2*a20^2 + 4287699084053824128*a10*a20^2 + 788687617609852735599*a5*a7*a16*a21 - 1577375235219705471198*a4*a8*a16*a21 + 788687617609852735599*a3*a9*a16*a21 - 788687617609852735599*a5*a6*a17*a21 + 1577375235219705471198*a4*a7*a17*a21 - 788687617609852735599*a3*a8*a17*a21 - 34301592672430593024*a15*a21^2 - 1151346864742663654560*a4^2*a5*a7*a22 + 1151346864742663654560*a3*a5^2*a7*a22 + 2302693729485327309120*a4^3*a8*a22 - 2302693729485327309120*a3*a4*a5*a8*a22 - 1151346864742663654560*a3*a4^2*a9*a22 + 1151346864742663654560*a3^2*a5*a9*a22 + 67908970730515145818*a5*a9*a10*a22 - 271635882922060583272*a4*a9*a11*a22 + 135817941461030291636*a5*a6*a13*a22 - 407453824383090874908*a3*a8*a13*a22 - 135817941461030291636*a4*a6*a14*a22 + 203726912191545437454*a3*a7*a14*a22 + 18273522503117947432*a5*a7*a15*a22 - 36547045006235894864*a4*a8*a15*a22 + 18273522503117947432*a3*a9*a15*a22 - 67908970730515145818*a5*a7*(3*a12 + a15)*a22 + 135817941461030291636*a4*a8*(3*a12 + a15)*a22 + 67908970730515145818*a3*a9*(3*a12 + a15)*a22 - 1980628896603637589508*a4^2*a17*a22 + 1980628896603637589508*a3*a5*a17*a22 - 1065465395099863555608*a15*a17*a22 - 322064832881689719612*a9*a18*a22 + 322064832881689719612*a8*a19*a22 - 322064832881689719612*a7*a20*a22 + 1151346864742663654560*a4^2*a5*a6*a23 - 1151346864742663654560*a3*a5^2*a6*a23 - 2302693729485327309120*a4^3*a7*a23 + 2302693729485327309120*a3*a4*a5*a7*a23 + 1151346864742663654560*a3*a4^2*a8*a23 - 1151346864742663654560*a3^2*a5*a8*a23 - 203726912191545437454*a5*a8*a10*a23 + 135817941461030291636*a4*a9*a10*a23 + 407453824383090874908*a5*a7*a11*a23 - 135817941461030291636*a3*a9*a11*a23 + 271635882922060583272*a4*a6*a13*a23 - 67908970730515145818*a3*a6*a14*a23 - 18273522503117947432*a5*a6*a15*a23 + 36547045006235894864*a4*a7*a15*a23 - 18273522503117947432*a3*a8*a15*a23 - 67908970730515145818*a5*a6*(3*a12 + a15)*a23 - 135817941461030291636*a4*a7*(3*a12 + a15)*a23 + 67908970730515145818*a3*a8*(3*a12 + a15)*a23 + 1980628896603637589508*a4^2*a16*a23 - 1980628896603637589508*a3*a5*a16*a23 + 1065465395099863555608*a15*a16*a23 + 322064832881689719612*a8*a18*a23 - 322064832881689719612*a7*a19*a23 + 322064832881689719612*a6*a20*a23 + 322064832881689719612*a9*a16*a24 - 322064832881689719612*a8*a17*a24 + 686824161514080016872*a5*a19*a24 - 1373648323028160033744*a4*a20*a24 - 644129665763379439224*a8*a16*a25 + 644129665763379439224*a7*a17*a25 - 1373648323028160033744*a5*a18*a25 + 1373648323028160033744*a3*a20*a25 + 322064832881689719612*a7*a16*a26 - 322064832881689719612*a6*a17*a26 + 1373648323028160033744*a4*a18*a26 - 686824161514080016872*a3*a19*a26 + 11433864224143531008*a15^2*a27 + 5716932112071765504*a27^2 - 161032416440844859806*a5^2*a7*a28 + 322064832881689719612*a4*a5*a8*a28 + 1320419264402425059672*a4^2*a9*a28 - 1481451680843269919478*a3*a5*a9*a28 - 1288259331526758878448*a8*a13*a28 + 644129665763379439224*a7*a14*a28 + 495600374812115890664*a9*a15*a28 + 214709888587793146408*a9*(3*a12 + a15)*a28 + 1373648323028160033744*a5*a17*a28 + 161032416440844859806*a5^2*a6*a29 - 4605387458970654618240*a4^2*a8*a29 + 4122290209648120038822*a3*a5*a8*a29 + 322064832881689719612*a3*a4*a9*a29 - 1288259331526758878448*a9*a11*a29 - 644129665763379439224*a6*a14*a29 - 1486801124436347671992*a8*a15*a29 + 644129665763379439224*a8*(3*a12 + a15)*a29 - 1373648323028160033744*a5*a16*a29 - 2747296646056320067488*a4*a17*a29 - 322064832881689719612*a4*a5*a6*a30 + 4605387458970654618240*a4^2*a7*a30 - 4122290209648120038822*a3*a5*a7*a30 - 161032416440844859806*a3^2*a9*a30 + 644129665763379439224*a9*a10*a30 + 1288259331526758878448*a6*a13*a30 + 1486801124436347671992*a7*a15*a30 - 644129665763379439224*a7*(3*a12 + a15)*a30 + 2747296646056320067488*a4*a16*a30 + 1373648323028160033744*a3*a17*a30 - 1320419264402425059672*a4^2*a6*a31 + 1481451680843269919478*a3*a5*a6*a31 - 322064832881689719612*a3*a4*a7*a31 + 161032416440844859806*a3^2*a8*a31 - 644129665763379439224*a8*a10*a31 + 1288259331526758878448*a7*a11*a31 - 495600374812115890664*a6*a15*a31 - 214709888587793146408*a6*(3*a12 + a15)*a31 - 1373648323028160033744*a3*a16*a31;
